Phase lags of quasi-periodic oscillations across source states in the low-mass X-ray binary 4U 1636-53

While there are many dynamical mechanisms and models that try to explain the origin and phenomenology of the quasi-periodic oscillations (QPOs) seen in the X-ray light curves of low-mass X-ray binaries, few of them address how the radiative processes occurring in these extreme environments give rise to the rich set of variability features actually observed in these light curves. A step towards this end comes from the study of the energy and frequency dependence of the phase lags of these QPOs. Here we used a methodology that allowed us to study, for the first time, the dependence of the phase lags of all QPOs in the range of 1 Hz to 1300 Hz detected in the low-mass X-ray binary 4U 1636-53 upon energy and frequency as the source changes its states as it moves through the colour-colour diagram. Our results suggest that within the context of models of up-scattering Comptonization, the phase lags dependencies upon frequency and energy can be used to extract size scales and physical conditions of the medium that produces the lags.

==> artigo-compilation-cleaned.sh <==
latex avellarMendezAltamiranoSannaZhang-states-revised-Nr.2-cleaned.tex 
bibtex avellarMendezAltamiranoSannaZhang-states-revised-Nr.2-cleaned.aux
latex avellarMendezAltamiranoSannaZhang-states-revised-Nr.2-cleaned.tex 
latex avellarMendezAltamiranoSannaZhang-states-revised-Nr.2-cleaned.tex 
echo "Ola $USER, estou gerando o arquivo .pdf"
dvipdf avellarMendezAltamiranoSannaZhang-states-revised-Nr.2-cleaned.dvi 
rm avellarMendezAltamiranoSannaZhang-states-revised-Nr.2-cleaned.aux avellarMendezAltamiranoSannaZhang-states-revised-Nr.2-cleaned.blg avellarMendezAltamiranoSannaZhang-states-revised-Nr.2-cleaned.log avellarMendezAltamiranoSannaZhang-states-revised-Nr.2-cleaned.bbl avellarMendezAltamiranoSannaZhang-states-revised-Nr.2-cleaned.dvi
echo "Pronto!"

